netgwas: An R Package for Network-Based Genome-Wide Association Studies

Graphical models are a powerful tool in modelling and analysing complex biological associations in high-dimensional data. The R-package netgwas implements the recent methodological development on copula graphical models to (i) construct linkage maps, (ii) infer linkage disequilibrium networks from genotype data, and (iii) detect high-dimensional genotype-phenotype networks. The netgwas learns the structure of networks from ordinal data and mixed ordinal-and-continuous data. Here, we apply the functionality in netgwas to various multivariate example datasets taken from the literature to demonstrate the kind of insight that can be obtained from the package. We show that our package offers a more realistic association analysis than the classical approaches, as it discriminates between direct and induced correlations by adjusting for the effect of all other variables while performing pairwise associations. This feature controls for spurious interactions between variables that can arise from conventional approaches in a biological sense. The netgwas package uses a parallelization strategy on multi-core processors to speed-up computations. The netgwas package is freely available at https://cran.r-project.org/web/packages/netgwas

==> Behrouzi_etal_netgwas.R <==
########################################################################
############## Code to replicate results in the manuscript ##############
########################################################################
### To install the netgwas package, please follow the below steps.
### Step 1: If it is needed, first install core Bioconductor package using the below code, then run line 11 to install RBGL from Bioconductor
#if (!requireNamespace("BiocManager", quietly = TRUE))
#install.packages("BiocManager")
#BiocManager::install()

#Step 2: Install RBGL package from Bioconductor 
#BiocManager::install("RBGL")

#Install netgwas package (please check steps 1 and 2)
install.packages( "netgwas" )
library( "netgwas" )


############## Code to replicate figure 2 ##############
set.seed(2)
sim <- simgeno(p = 90, n = 200, k = 3, g = 5, adjacent = 3, alpha = 0.1, 
               beta = 0.02, con.dist = "Mnorm", d = NULL, vis = TRUE)

############## Code to replicate Module 1. Data simulation, simRIL function (page 6) ##############
set.seed(2)
ril <- simRIL(g = 5, d = 25, n = 200, cM = 100, selfing = 2)
ril$data[1:3, ]
ril$map

############## Code to replicate figure 3 ##############
data(tetraPotato)
# Shuffle the order of markers
dat <- tetraPotato[ , sample(ncol(tetraPotato))]
potato.map <- netmap(dat, cross = "outbred") # takes around 3 min
potato.map.ordered <- buildMap(potato.map, opt.index = 3); potato.map.ordered

plot(potato.map.ordered, vis = "unordered markers") # figure 3a
plot(potato.map.ordered, vis = "ordered markers") # figure 3b
map <- potato.map.ordered$map

############## Code to replicate figure 4 ##############
data(CviCol)
set.seed(1)
cvicol <- CviCol[ ,sample(ncol(CviCol))]
out <- netmap(cvicol, cross= "inbred", ncores= 1)
out$opt.index
bm.thaliana <- buildMap(out, opt.index= 4); bm.thaliana
thalianaMap <- bm.thaliana$map
plot(bm.thaliana, vis= "summary")

############## Code to replicate figure 5 #############
data(CviCol)
set.seed(2)
out <- netsnp(CviCol)
sel <- selectnet(out)
# Steps to visualize the selected network
cl <- c(rep("palegoldenrod", 24), rep("white",14), rep("tan1",17), 
        rep("gray",16), rep("lightblue2",19))
plot(sel, vis= "parcor.network", sign.edg = TRUE, layout = NULL, vertex.color = cl) #figure 5a
plot(sel, vis= "image.parcorMatrix", xlab="markers", ylab="markers")                #figure 5b

############## Code to replicate figure 6 #############
data(thaliana)
head(thaliana, n = 3)

set.seed(12)
out <- netphenogeno(thaliana)
sel <- selectnet(out)

# Steps to visualize the network
cl <- c(rep("red", 8), rep("white",56), rep("yellow2",31),
        rep("gray",33), rep("lightblue2",31), rep("salmon2",30))

id <- c("DTF_LD","CLN_LD","RLN_LD","TLN_LD","DTF_SD","CLN_SD", 
        "RLN_SD", "TLN_SD","snp16", "snp49","snp50", "snp60","snp83", 
        "snp86", "snp113","snp150", "snp155","snp159","snp156",
        "snp161","snp158", "snp160","snp162", "snp181")

plot(sel, vis= "interactive", n.mem= c(8,56,31,33,31,30),
     vertex.color= cl, label.vertex= "some", sel.nod.label= id,
     edge.color= "gray", w.btw= 200, w.within= 20, tk.width = 900,
     tk.height = 900)

